Adaptive stratified Monte Carlo using decision trees

It has been known for a long time that stratification is one possible strategy to obtain higher convergence rates for the Monte Carlo estimation of integrals over the hyper-cube $[0, 1]^s$ of dimension $s$. However, stratified estimators such as Haber's are not practical as $s$ grows, as they require $\mathcal{O}(k^s)$ evaluations for some $k\geq 2$. We propose an adaptive stratification strategy, where the strata are derived from a a decision tree applied to a preliminary sample. We show that this strategy leads to higher convergence rates, that is, the corresponding estimators converge at rate $\mathcal{O}(N^{-1/2-r})$ for some $r>0$ for certain classes of functions. Empirically, we show through numerical experiments that the method may improve on standard Monte Carlo even when $s$ is large.

==> figs/strat_square.py <==
import numpy as np
from matplotlib import pyplot as plt

plt.style.use("ggplot")
plt.axis("scaled")
dx = 0.05
plt.xlim(-dx, 1.0 + dx)
plt.ylim(-dx, 1.0 + dx)

k = 5
for i in range(k + 1):
    plt.hlines(i / k, 0.0, 1.0, "k")
    plt.vlines(i / k, 0.0, 1.0, "k")

for i in range(k):
    for j in range(k):
        plt.plot((2 * i + 1) / (2 * k), (2 * j + 1) / (2 * k), "ko")

locs = [i / k for i in range(k + 1)]
labels = ["%i/%i" % (i, k) for i in range(k + 1)]
labels[0] = "0"
labels[-1] = "1"
plt.xticks(locs, labels)
plt.yticks(locs, labels)

plt.show()
plt.savefig("strat_square.pdf")

